TREXIO: A File Format and Library for Quantum Chemistry

TREXIO is an open-source file format and library developed for the storage and manipulation of data produced by quantum chemistry calculations. It is designed with the goal of providing a reliable and efficient method of storing and exchanging wave function parameters and matrix elements, making it an important tool for researchers in the field of quantum chemistry. In this work, we present an overview of the TREXIO file format and library. The library consists of a front-end implemented in the C programming language and two different back-ends: a text back-end and a binary back-end utilizing the HDF5 library which enables fast read and write operations. It is compatible with a variety of platforms and has interfaces for the Fortran, Python, and OCaml programming languages. In addition, a suite of tools has been developed to facilitate the use of the TREXIO format and library, including converters for popular quantum chemistry codes and utilities for validating and manipulating data stored in TREXIO files. The simplicity, versatility, and ease of use of TREXIO make it a valuable resource for researchers working with quantum chemistry data.

==> io_benchmark.c <==
#include <trexio.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <assert.h>
#include <fcntl.h>
#include <sys/time.h>

#define backend  TREXIO_HDF5
//#define backend  TREXIO_TEXT
#define file_name     "trexio_file"

void drop_caches()
{
  sync();
  int fd = open("/proc/sys/vm/drop_caches", O_WRONLY);
  write(fd, "3", 1);
  close(fd);
}


double get_time() {
  struct timeval timecheck;
  gettimeofday(&timecheck, NULL);
  return (double) timecheck.tv_sec + (double) timecheck.tv_usec *1.e-6;
}


int main() {

  const int64_t ndet = 100000000L;
  const int mo_num = 100;
  double start, end;
  double elapsed;

  drop_caches();
  
  trexio_exit_code rc;
  trexio_t* file = trexio_open(file_name, 'w', backend, &rc);
  assert (rc == TREXIO_SUCCESS);

  rc = trexio_write_mo_num(file, mo_num);
  assert (rc == TREXIO_SUCCESS);

  int int_num;
  rc = trexio_get_int64_num(file, &int_num);
  assert (rc == TREXIO_SUCCESS);

  start = get_time();

  // Generate ndet determinants and coefficients
  int64_t* det  = (int64_t*) calloc(ndet*2*int_num, sizeof(int64_t));
  double* coef  = (double*)  calloc(ndet, sizeof(double));
  for (size_t i=0 ; i<ndet ; ++i) {
     for (size_t j=0 ; j<2*int_num ; j+=2) {
        det[j + i*int_num*2] = i;
        det[j+1 + i*int_num*2] = i;
     }
     coef[i] = -3.14 + ((double) i) * 1.e-4;
  }
  drop_caches();
  end = get_time();

  elapsed = (double)(end - start) ;
  printf("Elapsed time: %.2f seconds\n", elapsed);
  

  // Write the determinants
  start = get_time();
  rc = trexio_write_determinant_list(file, 0L, ndet, det);
  assert (rc == TREXIO_SUCCESS);
  drop_caches();
  end = get_time();

  elapsed = (double)(end - start) ;
  printf("Elapsed time: %.2f seconds\n", elapsed);
 
  // Write the coefficients
  start = get_time();
  rc = trexio_write_determinant_coefficient(file, 0L, ndet, coef);
  assert (rc == TREXIO_SUCCESS);
  drop_caches();
  end = get_time();
  elapsed = (double)(end - start) ;
  printf("Elapsed time: %.2f seconds\n", elapsed);

  int64_t determinant_num = 0;
  rc = trexio_read_determinant_num_64(file, &determinant_num);
  assert (rc == TREXIO_SUCCESS);
  printf("Wrote %ld determinants\n", determinant_num);

  rc = trexio_close(file);
  assert (rc == TREXIO_SUCCESS);

  free(det);
  free(coef);

  return 0;
}


